ASPaeroFlow: Decomposition Heuristics for Joint Air Traffic Flow & Capacity Management

While mathematical models act as vital decision support systems for operational Air Traffic Flow and Capacity Management (ATFCM), existing approaches isolate Air Traffic Flow Management (ATFM) from Dynamic Airspace Configuration (DAC). This separation introduces an unresolved circular dependency between fixed-demand and fixed-capacity assumptions. Although joint optimization resolves this gap, the enlarged search space renders exact models computationally intractable for medium- to large-scale instances. To bridge this gap, we propose ASPaeroFlow: a heuristic for the joint ATFCM; it combines instance-space decomposition heuristics with a local exact approach using Answer Set Programming. We benchmark ASPaeroFlow from small to industry-sized instances and compare it with exact and alternative approaches. The results indicate that (1) the heuristic provides a computational middle ground between exact methods and operational baselines; (2) simultaneous optimization can outperform sequential optimization on joint ATFCM; and (3) an ablation study indicates that DAC has a larger impact on solution quality than flow measures.

==> build.sh <==
#!/bin/bash
set -e

# Change directory to the parent directory of 02_CAMERA_READY
cd "$(dirname "$0")/.."

echo "Building oasics-v2021-sample-article.pdf..."
latexmk -pdf -interaction=nonstopmode -synctex=1 -file-line-error -outdir=02_CAMERA_READY 02_CAMERA_READY/oasics-v2021-sample-article.tex

echo "Build complete! PDFs generated successfully in 02_CAMERA_READY/."


==> move_sections.py <==
import re

with open('oasics-v2021-sample-article.tex', 'r') as f:
    content = f.read()

# 1. Extract Data Generator
data_gen_match = re.search(r'\\subsection\{Data Generator\}.*?(?=\\subsection\{Benchmarked Variants\})', content, flags=re.DOTALL)
data_gen_text = data_gen_match.group(0)
content = content.replace(data_gen_text, "% Data Generator section moved to Appendix\n\n")

# 2. Extract Table 2 (Model Overview)
tab2_match = re.search(r'\\begin\{table\}\[t\]\n\\caption\{Compact summary of the model\.\}.*?\\end\{table\}\n', content, flags=re.DOTALL)
tab2_text = tab2_match.group(0)
content = content.replace(tab2_text, "% Table 2 moved to Appendix\n")

# 3. Extract Table 3 (Decomposition Bounds)
tab3_match = re.search(r'\\begin\{table\}\[t\]\n\\caption\{\nRepresentative parameter bounds.*?\\end\{table\}\n', content, flags=re.DOTALL)
tab3_text = tab3_match.group(0)
content = content.replace(tab3_text, "% Table 3 moved to Appendix\n")

# Append to Appendix
appendix_match = re.search(r'(\\section\{Appendix\}.*?\\subsection\{Detailed ASP Encoding\})', content, flags=re.DOTALL)
appendix_header = appendix_match.group(1)

appendix_insert = f"""
\\subsection{{Data Generation details}}
\\label{{sec:appendix-datagen}}
{data_gen_text.replace('\\subsection{Data Generator}', '')}

\\subsection{{Model Summary and Decomposition Bounds}}
{tab2_text}
{tab3_text}
"""

content = content.replace(appendix_header, appendix_header + "\n" + appendix_insert)

with open('oasics-v2021-sample-article.tex', 'w') as f:
    f.write(content)


==> split_asp.py <==
with open('oasics-v2021-sample-article.tex', 'r') as f:
    lines = f.readlines()

start_idx = -1
mid_idx = -1
for i, line in enumerate(lines):
    if r'\begin{tcolorbox}[colback=white, colframe=black!50, boxrule=0.5pt, arc=2pt,' in line and start_idx == -1:
        start_idx = i
    if r'We treat the minimization of the magnitude of overload as the primary objective' in line and mid_idx == -1:
        mid_idx = i

print(f"Start: {start_idx}, Mid: {mid_idx}")

